Quantum Property Preservation

Quantum property preservation (QPP) is the problem of maintaining a target property of a quantum system for as long as possible. This problem arises naturally in the context of open quantum systems subject to decoherence. Here, we develop a general theory to formalize and analyze QPP. We characterize properties encoded as scalar functions of the system state that can be preserved time-locally via continuous control using smoothly varying, time-dependent control Hamiltonians. The theory offers an intuitive geometric interpretation involving the level sets of the target property and the stable and unstable points related to the noise channel. We present solutions for various noise channels and target properties, which are classified as trivially controllable, uncontrollable, or controllable. In the controllable scenario, we demonstrate the existence of control Hamiltonian singularities and breakdown times, beyond which property preservation fails. QPP via Hamiltonian control is complementary to quantum error correction, as it does not require ancilla qubits or rely on measurement and feedback. It is also complementary to dynamical decoupling, since it uses only smooth Hamiltonians without pulsing and works in the regime of Markovian open system dynamics. From the perspective of control theory, this work addresses the challenge of tracking control for open quantum systems.

==> depolarizing-sol.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64215,       1799]
NotebookOptionsPosition[     56432,       1666]
NotebookOutlinePosition[     56827,       1682]
CellTagsIndexPosition[     56784,       1679]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Solve the DE:", "Section",
 CellChangeTimes->{{3.9057610777602377`*^9, 3.90576109161767*^9}, {
   3.905793702940205*^9, 3.9057937040121717`*^9}, {3.905810656768243*^9, 
   3.905810660442916*^9}, 
   3.9058788881878967`*^9},ExpressionUUID->"fddad389-eed5-45ed-a613-\
37e87ea7d2f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "vz", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vz", "[", "t", "]"}], ")"}], "^", "2"}], ",", "t"}], 
        "]"}], "==", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], "/", "3"}], " ", "\[Gamma]", 
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["f", "0"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"vz", "[", "t", "]"}], ")"}], "^", "2"}]}], ")"}]}]}], 
      ",", 
      RowBox[{
       RowBox[{"vz", "[", "0", "]"}], "==", "vz0"}]}], "}"}], ",", 
    RowBox[{"vz", "[", "t", "]"}], ",", "t"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vz", "[", "t_", "]"}], "=", 
  RowBox[{"-", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"vz", "[", "t", "]"}], "/.", "%"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]", ">", "0"}], ",", 
        RowBox[{
         SubscriptBox["f", "0"], ">", "0"}]}], "}"}]}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9057308071984987`*^9, 3.905730879913413*^9}, {
   3.905760162275811*^9, 3.905760203171686*^9}, {3.9057602591439753`*^9, 
   3.9057603553852673`*^9}, {3.905760395499434*^9, 3.9057604212490177`*^9}, {
   3.905761494771914*^9, 3.90576154645947*^9}, {3.905789184876832*^9, 
   3.905789194941608*^9}, 3.905789389748654*^9, {3.905789514114902*^9, 
   3.90578952959797*^9}, {3.905789678017378*^9, 3.9057896868463182`*^9}, {
   3.905789830367407*^9, 3.905789830905032*^9}, {3.905810485423452*^9, 
   3.9058104884697437`*^9}, 3.905810710872861*^9, {3.905810764598381*^9, 
   3.9058107699416857`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0b056b4c-83d2-4cd8-b1ac-e6adfeb37808"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 3, 1, 20964207136131886771, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.905730889917893*^9, {3.905760212872529*^9, 3.905760229187049*^9}, {
   3.905760267855812*^9, 3.905760276001857*^9}, 3.9057603595729523`*^9, 
   3.9057604228037777`*^9, {3.905761524232299*^9, 3.905761547986643*^9}, 
   3.905789197088663*^9, 3.905789390830977*^9, 3.905789530457823*^9, {
   3.905789680989614*^9, 3.905789687896771*^9}, 3.90578983171502*^9, 
   3.905810491382122*^9, 3.905810711919858*^9, 3.905810773293792*^9, 
   3.9058788969458942`*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"529e9fae-c664-4cf1-9463-d85c20cb6416"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 3, 2, 20964207136131886771, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.905730889917893*^9, {3.905760212872529*^9, 3.905760229187049*^9}, {
   3.905760267855812*^9, 3.905760276001857*^9}, 3.9057603595729523`*^9, 
   3.9057604228037777`*^9, {3.905761524232299*^9, 3.905761547986643*^9}, 
   3.905789197088663*^9, 3.905789390830977*^9, 3.905789530457823*^9, {
   3.905789680989614*^9, 3.905789687896771*^9}, 3.90578983171502*^9, 
   3.905810491382122*^9, 3.905810711919858*^9, 3.905810773293792*^9, 
   3.90587889694865*^9},
 CellLabel->
  "During evaluation of \
In[2]:=",ExpressionUUID->"822e270d-75d1-48ab-9bd2-e612bec21def"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"-", 
    SubscriptBox["f", "0"]}], "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"8", " ", "t", " ", "\[Gamma]"}], "3"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["vz0", "2"], "+", 
      SubscriptBox["f", "0"]}], ")"}]}]}]]], "Output",
 CellChangeTimes->{
  3.905730889925848*^9, {3.905760212903681*^9, 3.9057602292450943`*^9}, {
   3.905760267904978*^9, 3.905760276005371*^9}, 3.905760359576974*^9, 
   3.9057604228965883`*^9, {3.905761524325254*^9, 3.905761548057699*^9}, 
   3.905789197158382*^9, 3.905789390833952*^9, 3.905789530548831*^9, {
   3.905789681084427*^9, 3.9057896879059563`*^9}, 3.905789831721726*^9, 
   3.9058104914679213`*^9, 3.905810711934005*^9, 3.905810773379772*^9, 
   3.905878897028492*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"7715a91f-1392-49ec-bbb2-c5f13705f4b1"],

Cell["\<\
\\sqrt{\\left(f_0+\\text{vz0}^2\\right) e^{-\\frac{8 \\gamma  t}{3}}-f_0}\
\>", "Output",
 CellChangeTimes->{
  3.905730889925848*^9, {3.905760212903681*^9, 3.9057602292450943`*^9}, {
   3.905760267904978*^9, 3.905760276005371*^9}, 3.905760359576974*^9, 
   3.9057604228965883`*^9, {3.905761524325254*^9, 3.905761548057699*^9}, 
   3.905789197158382*^9, 3.905789390833952*^9, 3.905789530548831*^9, {
   3.905789681084427*^9, 3.9057896879059563`*^9}, 3.905789831721726*^9, 
   3.9058104914679213`*^9, 3.905810711934005*^9, 3.905810773379772*^9, 
   3.905878897047666*^9},
 CellLabel->
  "Out[5]//TeXForm=",ExpressionUUID->"3b12fbb2-e30d-4b58-8055-53e949a33d91"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check initial value vz0:", "Section",
 CellChangeTimes->{{3.905793574603778*^9, 3.9057935864784393`*^9}, {
  3.905793710653482*^9, 3.9057937129490137`*^9}, {3.9058106644425077`*^9, 
  3.905810666121345*^9}, {3.905810827371654*^9, 
  3.905810833381235*^9}},ExpressionUUID->"314c3863-8afa-4a21-ac9f-\
afc339de7580"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"vz", "[", "0", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["f", "0"], "->", "1"}], ",", 
      RowBox[{"vz0", "->", "2"}]}], "}"}]}], "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.905789374403054*^9, 3.905789380283505*^9}, {
  3.905789418805728*^9, 3.905789453643695*^9}, {3.905789555415699*^9, 
  3.90578956939328*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"68e88978-ac27-4163-b478-43569d9d6bb6"],

Cell[BoxData["2.`"], "Output",
 CellChangeTimes->{{3.9057893809613113`*^9, 3.9057893942955*^9}, {
   3.905789429687634*^9, 3.905789454921563*^9}, {3.9057895436121283`*^9, 
   3.905789570617325*^9}, 3.90581066824164*^9, 3.905810714433442*^9, 
   3.9058788971481247`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"bceafb86-18a3-4700-92e2-f445bad84f21"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Breakdown time:", "Section",
 CellChangeTimes->{{3.905793754019732*^9, 
  3.9057937558429728`*^9}},ExpressionUUID->"4d1f0942-fbb5-4220-bb6a-\
173ff13bd8ee"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["t", "b"], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"t", "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"vz", "[", "t", "]"}], "==", "0"}], ",", "t"}], "]"}]}], 
    "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.905761404761428*^9, 3.905761476318841*^9}, {
   3.905761579282432*^9, 3.905761658524013*^9}, 3.9057937400502377`*^9, 
   3.905810726345999*^9, {3.905810839230117*^9, 3.905810845830619*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"9ea7394f-6906-4075-84ab-8b973f14a1b1"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 7, 3, 20964207136131886771, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.905761420090528*^9, {3.905761468126786*^9, 3.905761477177532*^9}, 
   3.9057615930038424`*^9, {3.905761643044284*^9, 3.9057616599176607`*^9}, 
   3.905793743126587*^9, {3.9058107230460653`*^9, 3.905810726963962*^9}, 
   3.9058108465276937`*^9, 3.905878897168371*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"42238fe3-13c8-49ac-8db3-da7bdb71d84d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", 
     FractionBox[
      SuperscriptBox["vz0", "2"], 
      SubscriptBox["f", "0"]]}], "]"}]}], 
  RowBox[{"8", " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{
  3.9057614200948668`*^9, {3.90576146813214*^9, 3.9057614771892853`*^9}, 
   3.9057615930182343`*^9, {3.905761643067567*^9, 3.905761659936718*^9}, 
   3.905793743136835*^9, {3.905810723051732*^9, 3.9058107269852133`*^9}, 
   3.905810846544498*^9, 3.90587889717284*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"353debfc-181c-47ac-bc01-729c4570dec2"],

Cell["\<\
\\frac{3 \\log \\left(\\frac{\\text{vz0}^2}{f_0}+1\\right)}{8 \\gamma }\
\>", "Output",
 CellChangeTimes->{
  3.9057614200948668`*^9, {3.90576146813214*^9, 3.9057614771892853`*^9}, 
   3.9057615930182343`*^9, {3.905761643067567*^9, 3.905761659936718*^9}, 
   3.905793743136835*^9, {3.905810723051732*^9, 3.9058107269852133`*^9}, 
   3.905810846544498*^9, 3.9058788971739264`*^9},
 CellLabel->
  "Out[8]//TeXForm=",ExpressionUUID->"fba390c6-5be9-4c24-8a47-7ccbfbdb66d4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "dvdt", "]"}]], "Input",
 CellChangeTimes->{{3.9058121487862587`*^9, 3.905812152946332*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"3b66e50e-d2c0-4d75-910a-8930a7b1278d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gradf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["v", "x"]}], ",", 
     RowBox[{"2", 
      SubscriptBox["v", "y"]}], ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rbitflip", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "\[Gamma]"}], ",", 
      RowBox[{
       RowBox[{"-", "2"}], "\[Gamma]"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cunital", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecv", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["v", "x"], ",", 
     SubscriptBox["v", "y"], ",", 
     SubscriptBox["v", "z"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dvdt", "[", 
    RowBox[{"v_", ",", "hXv_", ",", "R_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "hXv"}], "+", 
    RowBox[{"R", ".", "v"}], "+", "c"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.905806208682611*^9, 3.905806214977393*^9}, {
  3.9058063010765867`*^9, 3.905806386086583*^9}, {3.905811711479558*^9, 
  3.905811748920313*^9}, {3.905811796319735*^9, 3.905811806649227*^9}, {
  3.9058118708884*^9, 3.905811946738603*^9}, {3.905812019428092*^9, 
  3.905812032901058*^9}, {3.9058121606689796`*^9, 3.9058121619003773`*^9}, {
  3.9058122352776937`*^9, 3.905812248110969*^9}, {3.9058139191793003`*^9, 
  3.905813919722721*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"bb1b043d-c3c1-4de7-8800-c163e393e4ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gradf", ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Rbitflip", ".", "vecv"}], "+", "cunital"}], ")"}]}], "//", 
  "TeXForm"}]], "Input",
 CellChangeTimes->{{3.905879274087556*^9, 3.905879320863798*^9}, {
  3.90588065499253*^9, 3.905880655868732*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"4e52da30-283c-4ee5-8058-be05967a6e12"],

Cell["-4 \\gamma  v_y^2", "Output",
 CellChangeTimes->{{3.905879312923296*^9, 3.905879321979857*^9}, 
   3.905880657334396*^9},
 CellLabel->
  "Out[30]//TeXForm=",ExpressionUUID->"c91b248a-5572-4f98-a739-2b4cc4756146"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Norm", "[", 
    RowBox[{"Cross", "[", 
     RowBox[{"gradf", ",", "vecv"}], "]"}], "]"}], "^", "2"}], "//", 
  "TeXForm"}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"b8db6d67-e0f6-416c-814c-611293882adf"],

Cell["4 \\left| v_x v_z\\right| {}^2+4 \\left| v_y v_z\\right| {}^2", "Output",
 CellChangeTimes->{3.9058793245284452`*^9},
 CellLabel->
  "Out[29]//TeXForm=",ExpressionUUID->"c3838aed-4d35-4e3d-9e94-ee1eced23121"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Alpha]", "3"], "[", 
    RowBox[{"v_", ",", "gradf_", ",", "R_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], " ", 
    RowBox[{
     RowBox[{"gradf", ".", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"R", ".", "v"}], "+", "c"}], ")"}]}], "/", 
     RowBox[{
      RowBox[{"Norm", "[", 
       RowBox[{"Cross", "[", 
        RowBox[{"gradf", ",", "v"}], "]"}], "]"}], "^", "2"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.905806043680406*^9, 3.905806205073501*^9}, 
   3.9058064036396437`*^9, 3.905806530328351*^9, {3.9058123307855253`*^9, 
   3.905812332008813*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"18d807a0-8c30-4e70-8f1c-caad020d6736"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["\[Alpha]", "3"], "[", 
  RowBox[{"vecv", ",", "gradf", ",", "Rbitflip", ",", "cunital"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.905806424306902*^9, 3.905806510717001*^9}, {
   3.9058117272088327`*^9, 3.905811757982058*^9}, 3.905811823350348*^9, {
   3.9058788787410192`*^9, 3.905878884418437*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"62c32260-a35b-4990-ba64-6dd72de34f7d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Gamma]", " ", 
   SubsuperscriptBox["v", "y", "2"]}], 
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{
       SubscriptBox["v", "x"], " ", 
       SubscriptBox["v", "z"]}], "]"}], "2"]}], "+", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{
       SubscriptBox["v", "y"], " ", 
       SubscriptBox["v", "z"]}], "]"}], "2"]}]}]]], "Output",
 CellChangeTimes->{{3.905806494620558*^9, 3.905806533669471*^9}, 
   3.905811763787942*^9, 3.905811827621971*^9, 3.9058123371859617`*^9, 
   3.905813925429503*^9, 3.9058788971818047`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"cbc93c08-5abe-4525-b47f-06335313c408"],

Cell["\<\
\\frac{2 \\gamma  v_y^2}{4 \\left| v_x v_z\\right| {}^2+4 \\left| v_y \
v_z\\right| {}^2}\
\>", "Output",
 CellChangeTimes->{{3.905806494620558*^9, 3.905806533669471*^9}, 
   3.905811763787942*^9, 3.905811827621971*^9, 3.9058123371859617`*^9, 
   3.905813925429503*^9, 3.905878897198595*^9},
 CellLabel->
  "Out[17]//TeXForm=",ExpressionUUID->"5991f8d8-f703-469d-a8ad-63695d8d2a53"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "h", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"v_", ",", "gradf_", ",", "R_", ",", "c_", ",", "\[Alpha]2_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "3"], "[", 
     RowBox[{"v", ",", "gradf", ",", "R", ",", "c"}], "]"}], 
    RowBox[{"Cross", "[", 
     RowBox[{"v", ",", "gradf"}], "]"}]}], "+", 
   RowBox[{"\[Alpha]2", " ", "gradf"}]}]}]}], "Input",
 CellChangeTimes->{{3.905809421535787*^9, 3.905809459593996*^9}, {
  3.905809972212801*^9, 3.905810043616869*^9}, {3.905811770045457*^9, 
  3.9058117701515617`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"88fefcb7-87d7-4881-bb5f-1584629ea4af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"vecv", ",", "gradf", ",", "Rbitflip", ",", "cunital", ",", 
      SubscriptBox["\[Alpha]", "2"]}], "]"}], ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{"vecv", ">", "0"}], "}"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"hXvBitflip", "=", 
  RowBox[{
   RowBox[{"Cross", "[", 
    RowBox[{"%", ",", "vecv"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["v", "x", "2"], "+", 
      SubsuperscriptBox["v", "y", "2"]}], "->", 
     SubscriptBox["f", "0"]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.905809473670096*^9, 3.9058094739191628`*^9}, {
  3.905809538262385*^9, 3.9058095864089746`*^9}, {3.905809648913949*^9, 
  3.905809703138875*^9}, {3.9058100529476624`*^9, 3.905810061234646*^9}, {
  3.90581012922714*^9, 3.905810132930244*^9}, {3.9058116740199757`*^9, 
  3.9058116811547613`*^9}, {3.90581178128481*^9, 3.905811837384268*^9}, {
  3.905812066159762*^9, 3.9058120679207697`*^9}, {3.905812565110037*^9, 
  3.905812602167822*^9}, {3.905879004517767*^9, 3.905879007303975*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"45b633ad-f957-4ecd-9181-566cb9f70bf9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[Gamma]", " ", 
      SubscriptBox["v", "x"], " ", 
      SubsuperscriptBox["v", "y", "2"]}], 
     SubscriptBox["f", "0"]], "+", 
    RowBox[{"2", " ", 
     SubscriptBox["v", "y"], " ", 
     SubscriptBox["v", "z"], " ", 
     SubscriptBox["\[Alpha]", "2"]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Gamma]", " ", 
      SubsuperscriptBox["v", "y", "3"]}], 
     SubscriptBox["f", "0"]], "-", 
    RowBox[{"2", " ", 
     SubscriptBox["v", "x"], " ", 
     SubscriptBox["v", "z"], " ", 
     SubscriptBox["\[Alpha]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Gamma]", " ", 
       SubsuperscriptBox["v", "x", "2"], " ", 
       SubsuperscriptBox["v", "y", "2"]}], 
      RowBox[{
       SubscriptBox["f", "0"], " ", 
       SubscriptBox["v", "z"]}]]}], "-", 
    FractionBox[
     RowBox[{"\[Gamma]", " ", 
      SubsuperscriptBox["v", "y", "4"]}], 
     RowBox[{
      SubscriptBox["f", "0"], " ", 
      SubscriptBox["v", "z"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.905809485959626*^9, {3.905809542644302*^9, 3.905809546471711*^9}, 
   3.905809587285308*^9, 3.9058096661313553`*^9, 3.905809705865139*^9, 
   3.905810071753668*^9, 3.905810133570827*^9, 3.905811687538598*^9, 
   3.905811841623324*^9, 3.905812083413741*^9, 3.9058123546629744`*^9, 
   3.905812571835391*^9, 3.905812604038302*^9, 3.905813928737831*^9, {
   3.905879009420944*^9, 3.905879020235497*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"7a62e7d0-9465-44bf-8911-872e6266b25d"],

Cell["\<\
\\left\\{\\frac{\\gamma  v_x v_y^2}{f_0}+2 \\alpha _2 v_y v_z,\\frac{\\gamma  \
v_y^3}{f_0}-2
   \\alpha _2 v_x v_z,-\\frac{\\gamma  v_x^2 v_y^2}{f_0 v_z}-\\frac{\\gamma  \
v_y^4}{f_0
   v_z}\\right\\}\
\>", "Output",
 CellChangeTimes->{
  3.905809485959626*^9, {3.905809542644302*^9, 3.905809546471711*^9}, 
   3.905809587285308*^9, 3.9058096661313553`*^9, 3.905809705865139*^9, 
   3.905810071753668*^9, 3.905810133570827*^9, 3.905811687538598*^9, 
   3.905811841623324*^9, 3.905812083413741*^9, 3.9058123546629744`*^9, 
   3.905812571835391*^9, 3.905812604038302*^9, 3.905813928737831*^9, {
   3.905879009420944*^9, 3.905879020243505*^9}},
 CellLabel->
  "Out[25]//TeXForm=",ExpressionUUID->"3754ad7d-b488-4cc7-9487-0a2f7f50af2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"dvdt", "[", 
    RowBox[{"vecv", ",", "hXvBitflip", ",", "Rbitflip", ",", "cunital"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Alpha]", "2"], "->", "0"}], ",", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["v", "x", "2"], "+", 
       SubsuperscriptBox["v", "y", "2"]}], "->", 
      SubscriptBox["f", "0"]}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9058116907729692`*^9, 3.905811696635344*^9}, {
  3.9058136868021173`*^9, 3.905813698120117*^9}, {3.905813962272669*^9, 
  3.905813962587235*^9}, {3.905881194250244*^9, 3.9058812004358883`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"25787865-ded8-4dc7-ac1b-98f2b22d505f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[Gamma]", " ", 
     SubscriptBox["v", "x"], " ", 
     SubsuperscriptBox["v", "y", "2"]}], 
    SubscriptBox["f", "0"]], ",", 
   RowBox[{"2", " ", "\[Gamma]", " ", 
    SubscriptBox["v", "y"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      FractionBox[
       SubsuperscriptBox["v", "y", "2"], 
       SubscriptBox["f", "0"]]}], ")"}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["v", "x", "2"], " ", 
         SubsuperscriptBox["v", "y", "2"]}], "+", 
        SubsuperscriptBox["v", "y", "4"], "+", 
        RowBox[{
         SubscriptBox["f", "0"], " ", 
         SubsuperscriptBox["v", "z", "2"]}]}], ")"}]}], 
     RowBox[{
      SubscriptBox["f", "0"], " ", 
      SubscriptBox["v", "z"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.90581370005645*^9, 3.905813934010632*^9, 3.905813964889851*^9, {
   3.905881187977545*^9, 3.905881201148219*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"7510a764-eade-47ae-b4de-4f6d301b9995"],

Cell["\<\
\\left\\{\\frac{2 \\gamma  v_x v_y^2}{f_0},2 \\gamma  v_y
   \\left(\\frac{v_y^2}{f_0}-1\\right),-\\frac{2 \\gamma  \\left(f_0 \
v_z^2+v_x^2
   v_y^2+v_y^4\\right)}{f_0 v_z}\\right\\}\
\>", "Output",
 CellChangeTimes->{
  3.90581370005645*^9, 3.905813934010632*^9, 3.905813964889851*^9, {
   3.905881187977545*^9, 3.9058812011504107`*^9}},
 CellLabel->
  "Out[33]//TeXForm=",ExpressionUUID->"b2b9bd73-56bf-4b73-992b-f7149b408a57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vysol", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["v", "y"], "[", "t", "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["v", "y"], "[", "t", "]"}], ",", "t"}], "]"}], "==", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{
             SubscriptBox["v", "y"], "[", "t", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["v", "y"], "[", "t", "]"}], ")"}], "^", "2"}], 
               
               SubscriptBox["f", "0"]]}], ")"}]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["v", "y"], "[", "0", "]"}], "==", "vy0"}]}], "}"}], 
        ",", 
        RowBox[{
         SubscriptBox["v", "y"], "[", "t", "]"}], ",", "t"}], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]", ">", "0"}], ",", 
        RowBox[{
         SubscriptBox["f", "0"], ">", "0"}], ",", 
        RowBox[{
         FractionBox[
          SuperscriptBox["vy0", "2"], 
          SubscriptBox["f", "0"]], "<", "1"}]}], "}"}]}]}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9058140178957987`*^9, 3.905814160143551*^9}, {
  3.905814192692524*^9, 3.905814235738943*^9}, {3.905814271375534*^9, 
  3.905814293558383*^9}, {3.9058144898178263`*^9, 3.905814490703733*^9}, {
  3.905881447267385*^9, 3.905881455609487*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"7a949f10-7ab6-4f87-92d3-e88ed5418edc"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 34, 4, 20964207136131886771, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.905814161744094*^9, 3.905814238615292*^9, {3.905814278287169*^9, 
   3.9058142943733463`*^9}, 3.905814492133163*^9, 3.905881463660326*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"b6581b33-518a-4abf-aa76-08e84b76a999"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 34, 5, 20964207136131886771, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.905814161744094*^9, 3.905814238615292*^9, {3.905814278287169*^9, 
   3.9058142943733463`*^9}, 3.905814492133163*^9, 3.905881463683876*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"0d2a6a27-4db6-45e0-9547-86269bc0b14d"],

Cell[BoxData[
 FractionBox["vy0", 
  SqrtBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["vy0", "2"], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"4", " ", "t", " ", "\[Gamma]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["vy0", "2"]}], "+", 
        SubscriptBox["f", "0"]}], ")"}]}]}], 
    SubscriptBox["f", "0"]]]]], "Output",
 CellChangeTimes->{
  3.905814161772356*^9, 3.9058142392771482`*^9, {3.9058142786261177`*^9, 
   3.905814294706231*^9}, 3.9058144921871243`*^9, 3.905881463991292*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"8a3b8209-1270-404f-998c-e44c4cae8fc7"],

Cell["\<\
\\frac{\\text{vy0}}{\\sqrt{\\frac{\\left(f_0-\\text{vy0}^2\\right) e^{4 \
\\gamma  t}+\\text{vy0}^2}{f_0}}}\
\>", "Output",
 CellChangeTimes->{
  3.905814161772356*^9, 3.9058142392771482`*^9, {3.9058142786261177`*^9, 
   3.905814294706231*^9}, 3.9058144921871243`*^9, 3.90588146399431*^9},
 CellLabel->
  "Out[35]//TeXForm=",ExpressionUUID->"000b1b88-32f8-4b19-bd50-aee5ef1ee374"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"vzsol", "[", "t_", "]"}], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["v", "z"], "[", "t", "]"}], "/.", 
      RowBox[{"DSolve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              SubscriptBox["v", "z"], "[", "t", "]"}], ",", "t"}], "]"}], "==", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", "\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"vysol", "[", "t", "]"}], ")"}], "^", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SubscriptBox["v", "z"], "[", "t", "]"}], ")"}], "^", 
                 "2"}]}], ")"}]}], 
             RowBox[{
              SubscriptBox["v", "z"], "[", "t", "]"}]]}]}], ",", 
          RowBox[{
           RowBox[{
            SubscriptBox["v", "z"], "[", "0", "]"}], "==", "vz0"}]}], "}"}], 
        ",", 
        RowBox[{
         SubscriptBox["v", "z"], "[", "t", "]"}], ",", "t"}], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]", ">", "0"}], ",", 
        RowBox[{
         SubscriptBox["f", "0"], ">", "0"}], ",", 
        RowBox[{
         FractionBox[
          SuperscriptBox["vy0", "2"], 
          SubscriptBox["f", "0"]], "<", "1"}]}], "}"}]}]}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9058143699211407`*^9, 3.9058144649500513`*^9}, {
  3.905814500650992*^9, 3.905814501128499*^9}, {3.905881884173365*^9, 
  3.9058818882201357`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"81ffdc25-4d46-4333-8328-27bcb7059b62"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "t", " ", "\[Gamma]"}]], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["vy0", "2"], " ", 
      SuperscriptBox["vz0", "2"]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["vz0", "2"], "+", 
        RowBox[{
         SuperscriptBox["vy0", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", 
            SubscriptBox["f", "0"], "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{
             SuperscriptBox["vy0", "2"], "+", 
             RowBox[{
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"4", " ", "t", " ", "\[Gamma]"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["vy0", "2"]}], "+", 
                SubscriptBox["f", "0"]}], ")"}]}]}], "]"}]}], ")"}]}]}], 
       ")"}], " ", 
      SubscriptBox["f", "0"]}]}]]}], 
  SqrtBox[
   RowBox[{
    SuperscriptBox["vy0", "2"], "-", 
    SubscriptBox["f", "0"]}]]]], "Output",
 CellChangeTimes->{{3.905814479375396*^9, 3.905814504499322*^9}, 
   3.905881900505981*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"8915c218-dd20-49bf-bb60-90f20c9a51ae"],

Cell["\<\
\\frac{e^{-2 \\gamma  t} \\sqrt{\\text{vy0}^2 \\text{vz0}^2-f_0 \
\\left(\\text{vy0}^2 \\left(\\log
   \\left(f_0\\right)-\\log \\left(\\left(f_0-\\text{vy0}^2\\right) e^{4 \
\\gamma 
   t}+\\text{vy0}^2\\right)\\right)+\\text{vz0}^2\\right)}}{\\sqrt{\\text{vy0}\
^2-f_0}}\
\>", "Output",
 CellChangeTimes->{{3.905814479375396*^9, 3.905814504499322*^9}, 
   3.905881900525504*^9},
 CellLabel->
  "Out[37]//TeXForm=",ExpressionUUID->"45ae10c2-d7fc-4c4b-9a7f-aad3060a876c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SubscriptBox["t", "b"], "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"t", "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"vzsol", "[", "t", "]"}], "==", "0"}], ",", "t"}], "]"}]}], 
     ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Gamma]", ">", "0"}], ",", 
        RowBox[{
         SubscriptBox["f", "0"], ">", "0"}], ",", 
        RowBox[{
         FractionBox[
          SuperscriptBox["vy0", "2"], 
          SubscriptBox["f", "0"]], "<", "1"}]}], "}"}]}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"TeXForm", "[", 
  SubscriptBox["t", "b"], "]"}]}], "Input",
 CellChangeTimes->{{3.905814516003543*^9, 3.905814580923829*^9}, {
  3.90581461694188*^9, 3.905814626014757*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"fa845274-81ca-4fb9-902a-22b55374cc12"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ifun", 
   "\"Inverse functions are being used by \
\\!\\(\\*RowBox[{\\\"Solve\\\"}]\\), so some solutions may not be found; use \
Reduce for complete solution information.\"", 2, 198, 54, 
   20963819281583795453, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9058145562658863`*^9, 3.905814591558741*^9, 
  3.90581462984442*^9},
 CellLabel->
  "During evaluation of \
In[198]:=",ExpressionUUID->"706be68c-8932-4724-98b7-c6675c92c265"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["vy0", "2"], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SuperscriptBox["vz0", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["1", 
              SuperscriptBox["vy0", "2"]], "-", 
             FractionBox["1", 
              SubscriptBox["f", "0"]]}], ")"}]}]], " ", 
         SubscriptBox["f", "0"]}]}], ")"}], 
      RowBox[{"1", "/", "4"}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["vy0", "2"], "-", 
        SubscriptBox["f", "0"]}], ")"}], 
      RowBox[{"1", "/", "4"}]]]}], "]"}], "\[Gamma]"]], "Output",
 CellChangeTimes->{3.905814556538649*^9, 3.90581459256748*^9, 
  3.905814630825019*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"3ff07613-ea6f-45f0-8690-a29b3eb67416"],

Cell["\<\
\\frac{\\log \\left(-\\frac{\\sqrt[4]{\\text{vy0}^2-f_0 e^{\\text{vz0}^2
   \\left(\\frac{1}{\\text{vy0}^2}-\\frac{1}{f_0}\\right)}}}{\\sqrt[4]{\\text{\
vy0}^2-f_0}}\\righ
   t)}{\\gamma }\
\>", "Output",
 CellChangeTimes->{3.905814556538649*^9, 3.90581459256748*^9, 
  3.905814630827931*^9},
 CellLabel->
  "Out[199]//TeXForm=",ExpressionUUID->"00df3584-334b-4919-9e71-a9a78402c693"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"dvdt", "[", 
    RowBox[{"vecv", ",", "hXvBitflip", ",", "Rbitflip", ",", "cunital"}], 
    "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["v", "x", "2"], "+", 
      SubsuperscriptBox["v", "y", "2"]}], "->", 
     SubscriptBox["f", "0"]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.905809632185636*^9, 3.905809646203537*^9}, {
  3.905811963779869*^9, 3.9058119665731297`*^9}, {3.905812093854286*^9, 
  3.905812107119981*^9}, {3.9058121675335197`*^9, 3.905812168875347*^9}, {
  3.905812822207241*^9, 3.905812824659996*^9}, {3.905813976489297*^9, 
  3.9058139787567873`*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"cbb3d606-5363-4c61-8cdd-d0fa788a2af3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    SubscriptBox["v", "y"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SubscriptBox["v", "x"], " ", 
        SubscriptBox["v", "y"]}], 
       SubscriptBox["f", "0"]], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["v", "z"], " ", 
       SubscriptBox["\[Alpha]", "2"]}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[Gamma]", " ", 
     SubscriptBox["v", "y"]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "\[Gamma]", " ", 
      SubsuperscriptBox["v", "y", "3"]}], 
     SubscriptBox["f", "0"]], "-", 
    RowBox[{"4", " ", 
     SubscriptBox["v", "x"], " ", 
     SubscriptBox["v", "z"], " ", 
     SubscriptBox["\[Alpha]", "2"]}]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[Gamma]", " ", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["v", "y", "2"], "+", 
        SubsuperscriptBox["v", "z", "2"]}], ")"}]}], 
     SubscriptBox["v", "z"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.905813675957389*^9, 3.905813931799673*^9, 
  3.9058139800514936`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"dcdea7b6-e62c-4e04-a18e-0732bce30782"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["v", "x"], "[", "t", "]"}], ",", "t"}], "]"}], "==", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["v", "y"], "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{
            SubscriptBox["v", "x"], "[", "t", "]"}], " ", 
           RowBox[{
            SubscriptBox["v", "y"], "[", "t", "]"}]}], 
          SubscriptBox["f", "0"]], "+", 
         RowBox[{"2", " ", 
          RowBox[{
           SubscriptBox["v", "z"], "[", "t", "]"}], " ", 
          SubscriptBox["\[Alpha]", "2"]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["v", "y"], "[", "t", "]"}], ",", "t"}], "]"}], "==", 
      RowBox[{
       RowBox[{"2", " ", "\[Gamma]", " ", 
        RowBox[{
         SubscriptBox["v", "y"], "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "y"], "[", "t", "]"}], ")"}], "^", "2"}], 
           SubscriptBox["f", "0"]]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{
         SubscriptBox["v", "x"], "[", "t", "]"}], " ", 
        RowBox[{
         SubscriptBox["v", "z"], "[", "t", "]"}], " ", 
        SubscriptBox["\[Alpha]", "2"]}]}]}], ",", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["v", "z"], "[", "t", "]"}], ",", "t"}], "]"}], "==", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "y"], "[", "t", "]"}], ")"}], "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["v", "z"], "[", "t", "]"}], ")"}], "^", "2"}]}], 
          ")"}]}], 
        RowBox[{
         SubscriptBox["v", "z"], "[", "t", "]"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["v", "x"], ",", 
     SubscriptBox["v", "y"], ",", 
     SubscriptBox["v", "z"]}], "}"}], ",", "t"}], "]"}]], "Input",
 CellChangeTimes->{{3.905819113658386*^9, 3.905819278987176*^9}, {
  3.9058193379245663`*^9, 3.9058193524705048`*^9}, {3.90581939910052*^9, 
  3.90581940610767*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"780f35d0-4bca-4ce5-8d3e-a792a9d288bc"],

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["v", "x"], "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
      RowBox[{"2", " ", 
       RowBox[{
        SubscriptBox["v", "y"], "[", "t", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{
            SubscriptBox["v", "x"], "[", "t", "]"}], " ", 
           RowBox[{
            SubscriptBox["v", "y"], "[", "t", "]"}]}], 
          SubscriptBox["f", "0"]], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Alpha]", "2"], " ", 
          RowBox[{
           SubscriptBox["v", "z"], "[", "t", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["v", "y"], "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
      RowBox[{
       RowBox[{"2", " ", "\[Gamma]", " ", 
        RowBox[{
         SubscriptBox["v", "y"], "[", "t", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{
             SubscriptBox["v", "y"], "[", "t", "]"}], "2"], 
           SubscriptBox["f", "0"]]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Alpha]", "2"], " ", 
        RowBox[{
         SubscriptBox["v", "x"], "[", "t", "]"}], " ", 
        RowBox[{
         SubscriptBox["v", "z"], "[", "t", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["v", "z"], "\[Prime]",
        MultilineFunction->None], "[", "t", "]"}], "\[Equal]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Gamma]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{
             SubscriptBox["v", "y"], "[", "t", "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{
             SubscriptBox["v", "z"], "[", "t", "]"}], "2"]}], ")"}]}], 
        RowBox[{
         SubscriptBox["v", "z"], "[", "t", "]"}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["v", "x"], ",", 
     SubscriptBox["v", "y"], ",", 
     SubscriptBox["v", "z"]}], "}"}], ",", "t"}], "]"}]], "Output",
 CellChangeTimes->{3.905819285855459*^9, 3.9058193542787313`*^9, 
  3.905819407377849*^9, 3.905819457649543*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"03f9f9e6-3f9c-41ca-b1c3-396056850ebf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"z", ",", "\[Beta]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Beta]", "=", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"\[Beta]", "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"z", "==", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "\[Beta]"}], " ", "d"}], "]"}]}], ")"}]}]}], ",", 
        "\[Beta]"}], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", ">=", "0"}], ",", 
        RowBox[{"z", "<=", "1"}], ",", 
        RowBox[{"d", ">", "0"}]}], "}"}]}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.905954123936133*^9, 3.905954283318637*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"2f305de4-fb56-463a-b1e7-0d13c8552443"],

Cell[BoxData[
 TemplateBox[{
   FractionBox[
    RowBox[{
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
        TemplateBox[{"1"}, "C"]}], "+", 
      RowBox[{"Log", "[", 
        RowBox[{"-", 
          FractionBox["z", 
           RowBox[{
             RowBox[{"-", "1"}], "+", "z"}]]}], "]"}]}], "d"], 
   RowBox[{
     TemplateBox[{"1"}, "C"], "\[Element]", 
     TemplateBox[{}, "Integers"]}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{{3.905954152542776*^9, 3.905954175089611*^9}, {
  3.905954233704871*^9, 3.9059542841029663`*^9}},
 CellLabel->"Out[69]=",ExpressionUUID->"59026d7d-ce1e-4aee-bcc1-d65ea35c5f13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"Log", "[", 
          FractionBox["z", 
           RowBox[{"1", "-", "z"}]], "]"}], "d"]}], "d"}], "]"}]}], ")"}]}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.905954326675025*^9, 3.9059543747150183`*^9}, {
  3.9059544225501347`*^9, 3.9059544253833313`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"16d2be11-b98a-4199-96ea-89798fc6b38b"],

Cell[BoxData["z"], "Output",
 CellChangeTimes->{{3.90595435853874*^9, 3.9059543753846817`*^9}, 
   3.905954426079256*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"b9633381-175f-4c34-812a-45bd648cf4aa"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"p", ",", "\[Zeta]", ",", "\[Gamma]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9061295017772408`*^9, 3.906129511144168*^9}, {
  3.906133138620983*^9, 3.9061331409243402`*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"842072db-e67a-4cf7-87a8-d00e30d8baad"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Zeta]", "=", 
   RowBox[{"1", "-", 
    RowBox[{"\[Gamma]", " ", "n"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"p", "=", 
  RowBox[{
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"\[Gamma]", 
        RowBox[{"(", 
         RowBox[{"1", "+", "n"}], ")"}]}]}], ")"}], "/", "\[Zeta]"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.906128355652679*^9, 3.906128381525497*^9}, {
  3.906128507588982*^9, 3.9061285149725637`*^9}, {3.906129180529188*^9, 
  3.906129222069706*^9}, {3.906129286246848*^9, 3.906129290930243*^9}, {
  3.906129409182585*^9, 3.906129412099781*^9}, {3.906129515162498*^9, 
  3.906129561677848*^9}, {3.906129596946876*^9, 3.906129652514394*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"27e57508-4891-473f-82d1-a7fa397f0751"],

Cell[BoxData[
 FractionBox["\[Gamma]", 
  RowBox[{"1", "-", 
   RowBox[{"n", " ", "\[Gamma]"}]}]]], "Output",
 CellChangeTimes->{{3.906129645581278*^9, 3.906129653522085*^9}},
 CellLabel->
  "Out[109]=",ExpressionUUID->"7bc09d28-38de-4d47-a2f7-86b14b346afe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Zeta]", " ", "p"}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9061284174176397`*^9, 3.9061284658791656`*^9}, {
  3.906129712205271*^9, 3.9061297172008467`*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"37203d88-e701-4f35-8e2a-49503686f399"],

Cell[BoxData["\[Gamma]"], "Output",
 CellChangeTimes->{
  3.906128466518319*^9, {3.9061285112433643`*^9, 3.9061285252007923`*^9}, {
   3.906129183838566*^9, 3.906129225455401*^9}, {3.906129288289769*^9, 
   3.906129292839439*^9}, 3.9061297180172157`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"7bf35f5c-886c-4cec-bff0-f9afa2b9676e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"\[Zeta]", 
   RowBox[{"(", 
    RowBox[{"1", "-", "p"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.906129114203423*^9, 3.906129125640278*^9}, {
  3.906129156413508*^9, 3.906129166606687*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"46a4ed46-6a1f-4e40-9afb-bd3ad63c6b6b"],

Cell[BoxData[
 SqrtBox[
  RowBox[{
   RowBox[{"-", "n"}], " ", "\[Gamma]"}]]], "Output",
 CellChangeTimes->{3.906129167275757*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"d19f25aa-8e25-4ea1-8ebe-3a55482929da"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"acom", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"x", ".", "y"}], "+", 
    RowBox[{"y", ".", "x"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.906133225913719*^9, 3.906133240419258*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"f7cfb6b2-00a2-433d-afe0-746a4e705d61"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"L1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"L2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]1", "=", 
   RowBox[{"\[Gamma]", " ", "f"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]2", "=", 
   RowBox[{"\[Gamma]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", "f"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Lind", "[", "r_", "]"}], "=", 
  RowBox[{
   RowBox[{"\[Gamma]1", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"L1", ".", "r", ".", 
       RowBox[{"Transpose", "[", "L1", "]"}]}], "-", 
      RowBox[{
       RowBox[{"acom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "L1", "]"}], ".", "L1"}], ",", "r"}], 
        "]"}], "/", "2"}]}], ")"}]}], "+", 
   RowBox[{"\[Gamma]2", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"L2", ".", "r", ".", 
       RowBox[{"Transpose", "[", "L2", "]"}]}], "-", 
      RowBox[{
       RowBox[{"acom", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "L2", "]"}], ".", "L2"}], ",", "r"}], 
        "]"}], "/", "2"}]}], ")"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.9061330832711363`*^9, 3.906133220384235*^9}, {
  3.906133262607768*^9, 3.9061333254026937`*^9}, {3.906135439512521*^9, 
  3.90613544595312*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"40504ccb-dc55-4114-a900-e249a6b4b241"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", "f"}], ")"}], " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"r", ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], "-", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ".", "r"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ".", "r", ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}]}]}], ")"}]}], "+", 
  RowBox[{"f", " ", "\[Gamma]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"r", ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}]}], "-", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ".", "r"}]}], ")"}]}], 
     "+", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ".", "r", ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.906133329438203*^9, 3.90613544657096*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"5b2920b6-edd3-4fe0-a2a8-46a8f2ac2dae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "\[Beta]", "]"}]], "Input",
 CellChangeTimes->{{3.906133871422431*^9, 3.906133875552753*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"dae3b1dd-865d-47c2-b3a2-34f67f620b26"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], " ", 
      RowBox[{"\[Delta]", "/", "2"}]}], "]"}], "+", 
    RowBox[{"Exp", "[", 
     RowBox[{"\[Beta]", " ", 
      RowBox[{"\[Delta]", "/", "2"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"PauliMatrix", "[", "3", "]"}]}], 
    RowBox[{"\[Delta]", "/", "2"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.906133659297798*^9, 3.906133707325549*^9}, {
  3.9061337524992037`*^9, 3.906133843405305*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"2116c385-0cdd-45f1-ab1b-36d7ac9a3d12"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rG", "=", 
   RowBox[{
    RowBox[{"MatrixExp", "[", 
     RowBox[{
      RowBox[{"-", "\[Beta]"}], " ", "H"}], "]"}], "/", "Z"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"rG", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tr", "[", "rG", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.906133428626959*^9, 3.9061334643528137`*^9}, {
  3.906133850044108*^9, 3.906133861154913*^9}, {3.906133976438933*^9, 
  3.906133996180072*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"b292acc8-2138-4ee3-9113-0faa5a92e71a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"\[Beta]", " ", "\[Delta]"}], "2"]], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Delta]"}], "2"]}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[Delta]"}], "2"]]}]], "0"},
     {"0", 
      FractionBox[
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[Delta]"}], "2"]}]], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[Beta]", " ", "\[Delta]"}], "2"]}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Beta]", " ", "\[Delta]"}], "2"]]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.906133861963169*^9, 3.906133879532096*^9}, {
   3.906133978957553*^9, 3.90613399684348*^9}, 3.9061354518256063`*^9},
 CellLabel->
  "Out[150]//MatrixForm=",ExpressionUUID->"b32bcd2c-09a4-419e-b643-\
b63342ee01c1"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.906133861963169*^9, 3.906133879532096*^9}, {
   3.906133978957553*^9, 3.90613399684348*^9}, 3.906135451827017*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"f8047db5-4fc0-4549-a3e6-27346260ee9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Lind", "[", "rG", "]"}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.906134003939617*^9, 3.906134012574746*^9}, {
  3.9061340587101088`*^9, 3.906134061421473*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"de414d06-088b-40d8-a33e-4e34b8ed61db"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[Delta]"}]]}]], "+", "f"}], ")"}], " ", 
       "\[Gamma]"}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[Delta]"}]]}]], "-", "f"}], ")"}], " ", 
       "\[Gamma]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.906134014512498*^9, 3.906134062692675*^9, 
  3.906135466764701*^9},
 CellLabel->
  "Out[152]//MatrixForm=",ExpressionUUID->"531bcced-f6a4-4b2c-b1c3-\
3e871d9f5cf6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f", "/.", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[Beta]", " ", "\[Delta]"}]]}]], "+", "f"}], ")"}], " ", 
       "\[Gamma]"}], "==", "0"}], ",", "f"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9061354878144217`*^9, 3.906135512521451*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"8039348e-bfed-46af-9cb6-d401c0cebd7a"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"\[Beta]", " ", "\[Delta]"}]], 
  RowBox[{"1", "+", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"\[Beta]", " ", "\[Delta]"}]]}]]], "Output",
 CellChangeTimes->{{3.9061354977559137`*^9, 3.9061355131348467`*^9}},
 CellLabel->
  "Out[155]=",ExpressionUUID->"2f56118b-2995-47ef-a1b8-bd465983f452"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{151, Automatic}, {-231, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9bc5bbdd-c5e9-4687-9ff1-e71ded5068c0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 286, 5, 67, "Section",ExpressionUUID->"fddad389-eed5-45ed-a613-37e87ea7d2f4"],
Cell[CellGroupData[{
Cell[891, 31, 2068, 55, 94, "Input",ExpressionUUID->"0b056b4c-83d2-4cd8-b1ac-e6adfeb37808"],
Cell[2962, 88, 885, 18, 48, "Message",ExpressionUUID->"529e9fae-c664-4cf1-9463-d85c20cb6416"],
Cell[3850, 108, 882, 18, 48, "Message",ExpressionUUID->"822e270d-75d1-48ab-9bd2-e612bec21def"],
Cell[4735, 128, 926, 22, 47, "Output",ExpressionUUID->"7715a91f-1392-49ec-bbb2-c5f13705f4b1"],
Cell[5664, 152, 670, 12, 48, "Output",ExpressionUUID->"3b12fbb2-e30d-4b58-8055-53e949a33d91"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6383, 170, 319, 5, 67, "Section",ExpressionUUID->"314c3863-8afa-4a21-ac9f-afc339de7580"],
Cell[CellGroupData[{
Cell[6727, 179, 522, 13, 30, "Input",ExpressionUUID->"68e88978-ac27-4163-b478-43569d9d6bb6"],
Cell[7252, 194, 347, 5, 34, "Output",ExpressionUUID->"bceafb86-18a3-4700-92e2-f445bad84f21"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[7648, 205, 162, 3, 67, "Section",ExpressionUUID->"4d1f0942-fbb5-4220-bb6a-173ff13bd8ee"],
Cell[CellGroupData[{
Cell[7835, 212, 673, 16, 52, "Input",ExpressionUUID->"9ea7394f-6906-4075-84ab-8b973f14a1b1"],
Cell[8511, 230, 698, 15, 48, "Message",ExpressionUUID->"42238fe3-13c8-49ac-8db3-da7bdb71d84d"],
Cell[9212, 247, 604, 14, 66, "Output",ExpressionUUID->"353debfc-181c-47ac-bc01-729c4570dec2"],
Cell[9819, 263, 479, 9, 48, "Output",ExpressionUUID->"fba390c6-5be9-4c24-8a47-7ccbfbdb66d4"]
}, Open  ]],
Cell[10313, 275, 207, 3, 30, "Input",ExpressionUUID->"3b66e50e-d2c0-4d75-910a-8930a7b1278d"],
Cell[10523, 280, 1627, 46, 119, "Input",ExpressionUUID->"bb1b043d-c3c1-4de7-8800-c163e393e4ca"],
Cell[CellGroupData[{
Cell[12175, 330, 370, 9, 30, "Input",ExpressionUUID->"4e52da30-283c-4ee5-8058-be05967a6e12"],
Cell[12548, 341, 218, 4, 48, "Output",ExpressionUUID->"c91b248a-5572-4f98-a739-2b4cc4756146"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12803, 350, 260, 7, 30, "Input",ExpressionUUID->"b8db6d67-e0f6-416c-814c-611293882adf"],
Cell[13066, 359, 214, 3, 48, "Output",ExpressionUUID->"c3838aed-4d35-4e3d-9e94-ee1eced23121"]
}, Open  ]],
Cell[13295, 365, 771, 22, 30, "Input",ExpressionUUID->"18d807a0-8c30-4e70-8f1c-caad020d6736"],
Cell[CellGroupData[{
Cell[14091, 391, 483, 9, 52, "Input",ExpressionUUID->"62c32260-a35b-4990-ba64-6dd72de34f7d"],
Cell[14577, 402, 739, 20, 62, "Output",ExpressionUUID->"cbc93c08-5abe-4525-b47f-06335313c408"],
Cell[15319, 424, 392, 8, 48, "Output",ExpressionUUID->"5991f8d8-f703-469d-a8ad-63695d8d2a53"]
}, Open  ]],
Cell[15726, 435, 731, 18, 52, "Input",ExpressionUUID->"88fefcb7-87d7-4881-bb5f-1584629ea4af"],
Cell[CellGroupData[{
Cell[16482, 457, 1308, 29, 76, "Input",ExpressionUUID->"45b633ad-f957-4ecd-9181-566cb9f70bf9"],
Cell[17793, 488, 1596, 44, 58, "Output",ExpressionUUID->"7a62e7d0-9465-44bf-8911-872e6266b25d"],
Cell[19392, 534, 743, 15, 84, "Output",ExpressionUUID->"3754ad7d-b488-4cc7-9487-0a2f7f50af2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20172, 554, 817, 19, 55, "Input",ExpressionUUID->"25787865-ded8-4dc7-ac1b-98f2b22d505f"],
Cell[20992, 575, 1165, 34, 62, "Output",ExpressionUUID->"7510a764-eade-47ae-b4de-4f6d301b9995"],
Cell[22160, 611, 440, 10, 84, "Output",ExpressionUUID->"b2b9bd73-56bf-4b73-992b-f7149b408a57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22637, 626, 1956, 53, 151, "Input",ExpressionUUID->"7a949f10-7ab6-4f87-92d3-e88ed5418edc"],
Cell[24596, 681, 572, 13, 28, "Message",ExpressionUUID->"b6581b33-518a-4abf-aa76-08e84b76a999"],
Cell[25171, 696, 572, 13, 28, "Message",ExpressionUUID->"0d2a6a27-4db6-45e0-9547-86269bc0b14d"],
Cell[25746, 711, 661, 18, 79, "Output",ExpressionUUID->"8a3b8209-1270-404f-998c-e44c4cae8fc7"],
Cell[26410, 731, 390, 8, 48, "Output",ExpressionUUID->"000b1b88-32f8-4b19-bd50-aee5ef1ee374"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26837, 744, 1950, 54, 144, "Input",ExpressionUUID->"81ffdc25-4d46-4333-8328-27bcb7059b62"],
Cell[28790, 800, 1323, 40, 65, "Output",ExpressionUUID->"8915c218-dd20-49bf-bb60-90f20c9a51ae"],
Cell[30116, 842, 481, 11, 84, "Output",ExpressionUUID->"45ae10c2-d7fc-4c4b-9a7f-aad3060a876c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30634, 858, 953, 28, 77, "Input",ExpressionUUID->"fa845274-81ca-4fb9-902a-22b55374cc12"],
Cell[31590, 888, 502, 12, 48, "Message",ExpressionUUID->"706be68c-8932-4724-98b7-c6675c92c265"],
Cell[32095, 902, 978, 30, 112, "Output",ExpressionUUID->"3ff07613-ea6f-45f0-8690-a29b3eb67416"],
Cell[33076, 934, 394, 9, 84, "Output",ExpressionUUID->"00df3584-334b-4919-9e71-a9a78402c693"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33507, 948, 766, 18, 34, "Input",ExpressionUUID->"cbb3d606-5363-4c61-8cdd-d0fa788a2af3"],
Cell[34276, 968, 1234, 38, 58, "Output",ExpressionUUID->"dcdea7b6-e62c-4e04-a18e-0732bce30782"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35547, 1011, 2664, 79, 150, "Input",ExpressionUUID->"780f35d0-4bca-4ce5-8d3e-a792a9d288bc"],
Cell[38214, 1092, 2535, 74, 152, "Output",ExpressionUUID->"03f9f9e6-3f9c-41ca-b1c3-396056850ebf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40786, 1171, 962, 27, 52, "Input",ExpressionUUID->"2f305de4-fb56-463a-b1e7-0d13c8552443"],
Cell[41751, 1200, 649, 17, 69, "Output",ExpressionUUID->"59026d7d-ce1e-4aee-bcc1-d65ea35c5f13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42437, 1222, 539, 15, 66, "Input",ExpressionUUID->"16d2be11-b98a-4199-96ea-89798fc6b38b"],
Cell[42979, 1239, 200, 3, 34, "Output",ExpressionUUID->"b9633381-175f-4c34-812a-45bd648cf4aa"]
}, Open  ]],
Cell[43194, 1245, 325, 7, 30, "Input",ExpressionUUID->"842072db-e67a-4cf7-87a8-d00e30d8baad"],
Cell[CellGroupData[{
Cell[43544, 1256, 856, 21, 52, "Input",ExpressionUUID->"27e57508-4891-473f-82d1-a7fa397f0751"],
Cell[44403, 1279, 258, 6, 48, "Output",ExpressionUUID->"7bc09d28-38de-4d47-a2f7-86b14b346afe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44698, 1290, 294, 6, 30, "Input",ExpressionUUID->"37203d88-e701-4f35-8e2a-49503686f399"],
Cell[44995, 1298, 337, 6, 34, "Output",ExpressionUUID->"7bf35f5c-886c-4cec-bff0-f9afa2b9676e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45369, 1309, 324, 7, 30, "Input",ExpressionUUID->"46a4ed46-6a1f-4e40-9afb-bd3ad63c6b6b"],
Cell[45696, 1318, 209, 5, 35, "Output",ExpressionUUID->"d19f25aa-8e25-4ea1-8ebe-3a55482929da"]
}, Open  ]],
Cell[45920, 1326, 350, 10, 30, "Input",ExpressionUUID->"f7cfb6b2-00a2-433d-afe0-746a4e705d61"],
Cell[CellGroupData[{
Cell[46295, 1340, 1739, 54, 136, "Input",ExpressionUUID->"40504ccb-dc55-4114-a900-e249a6b4b241"],
Cell[48037, 1396, 2353, 78, 110, "Output",ExpressionUUID->"5b2920b6-edd3-4fe0-a2a8-46a8f2ac2dae"]
}, Open  ]],
Cell[50405, 1477, 213, 4, 30, "Input",ExpressionUUID->"dae3b1dd-865d-47c2-b3a2-34f67f620b26"],
Cell[50621, 1483, 694, 21, 52, "Input",ExpressionUUID->"2116c385-0cdd-45f1-ab1b-36d7ac9a3d12"],
Cell[CellGroupData[{
Cell[51340, 1508, 591, 15, 73, "Input",ExpressionUUID->"b292acc8-2138-4ee3-9113-0faa5a92e71a"],
Cell[51934, 1525, 1594, 45, 127, "Output",ExpressionUUID->"b32bcd2c-09a4-419e-b643-b63342ee01c1"],
Cell[53531, 1572, 248, 4, 34, "Output",ExpressionUUID->"f8047db5-4fc0-4549-a3e6-27346260ee9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53816, 1581, 330, 8, 30, "Input",ExpressionUUID->"de414d06-088b-40d8-a33e-4e34b8ed61db"],
Cell[54149, 1591, 1215, 37, 87, "Output",ExpressionUUID->"531bcced-f6a4-4b2c-b1c3-3e871d9f5cf6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55401, 1633, 624, 18, 48, "Input",ExpressionUUID->"8039348e-bfed-46af-9cb6-d401c0cebd7a"],
Cell[56028, 1653, 376, 9, 53, "Output",ExpressionUUID->"2f56118b-2995-47ef-a1b8-bd465983f452"]
}, Open  ]]
}, Open  ]]
}
]
*)


